Bifurcation in entanglement renormalization group flow of a gapped spin model

We study entanglement renormalization group transformations for the ground states of a spin model, called cubic code model $H_A$ in three dimensions, in order to understand long-range entanglement structure. The cubic code model has degenerate and locally indistinguishable ground states under periodic boundary conditions. In the entanglement renormalization, one applies local unitary transformations on a state, called disentangling transformations, after which some of the spins are completely disentangled from the rest and then discarded. We find a disentangling unitary to establish equivalence of the ground state of $H_A$ on a lattice of lattice spacing $a$ to the tensor product of ground spaces of two independent Hamiltonians $H_A$ and $H_B$ on lattices of lattice spacing $2a$. We further find a disentangling unitary for the ground space of $H_B$ with the lattice spacing $a$ to show that it decomposes into two copies of itself on the lattice of the lattice spacing $2a$. The disentangling transformations yield a tensor network description for the ground state of the cubic code model. Using exact formulas for the degeneracy as a function of system size, we show that the two Hamiltonians $H_A$ and $H_B$ represent distinct phases of matter.

==> codeRG2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    185712,       5113]
NotebookOptionsPosition[    179125,       4895]
NotebookOutlinePosition[    179870,       4919]
CellTagsIndexPosition[    179827,       4916]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Clifford deformation of code Hamiltonians", "Title",
 CellChangeTimes->{{3.541948432580701*^9, 3.54194846233589*^9}, {
  3.582657671167553*^9, 3.5826577348707848`*^9}, {3.5826588905603313`*^9, 
  3.582658893839427*^9}}],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " script provides a workspace for some computations with translationally \
invariant code Hamiltonians. They are also known as stabilizer Hamiltonians \
--- frustration-free Hamiltonians whose terms, consisting of tensor product \
of Pauli matrices, commute with any other term.\n\nA traslationally invariant \
stabilizer (code) Hamiltonian on a D-dimensional lattice is represented by a \
Laurent polynomial matrix of size 2q\[Cross]t in D variables. The lattice is \
just ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[DoubleStruckCapitalZ]", "D"], TraditionalForm]]],
 ", and for each lattice site there lie q qubits. t is the number of distinct \
types of stabilizer generators. In other words, t is the number of strictly \
different terms of the Hamiltonian up to translations. For example, the \
classical 2D Ising model on the square lattice has t = 2; one for the \
horizontal coupling and another for the veritcal coupling. For the toric code \
Hamiltonian on the square lattice, t is also equal to 2; one for the stars \
and another for the plaquettes.\n\nUnder conjugations by Clifford operators, \
the terms in the Hamiltonian are mapped to some other Pauli operator, by \
definiton of Clifford operators. We only consider a translation-invariant \
product of local Clifford operators of non-overlapping support. Hence, the \
conjugated Hamiltonian (or code) is representated by a new Laurent polynomial \
matrix. The script below makes this transformation explicit and convenient.\n\
\nBelow, entanglement renormalization for the toric codes (Ising gauge \
theory) and the cubic code is presented using Clifford transformations. For \
the toric codes in 2, 3, and 4 spatial dimensions, the calculation covers not \
only the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "2"], TraditionalForm]]],
 " toric code, but also ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalZ]", "p"], TraditionalForm]]],
 " toric codes with prime number p. On the other hand, the cubic code \
calculation depends on the base field ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalZ]", "2"], "=", 
    SubscriptBox["\[DoubleStruckCapitalF]", "2"]}], TraditionalForm]]],
 ". Evaluating all cells in this notebook may take a few seconds. Each \
section will be expanded by double-clicking a small triangle on the far right."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7bJNTnFX8ivHacp1u0F0XL3TIRAtdaf1B4gOY67j
2g2kg3RUhUD0uV8qbiBaxvWDP4iedv/evvCyV46FzH8PgOiFLF3zEza+crQJ
790DohX+Lz8IohvceVUTgfS1k2w6IFr6pJkxiL469VAdiH4qubkDRJ9pl+gD
0UanrcC0bf6f40kgvsySkyD63uQZv7s3vXK8cXr7fxAdpRXE0gOk3/Izc4Po
o5Yrz97c/8pxeczMhyB6GZ/6cxB9LfHYHxB9eMJe5ltAmu/MNjYQ7aDxc63q
wVeOAe8nbADRW40FONWA9BsJJhEQvaRjiySIVptrYA+iXXI/O4PoY3av3EB0
xvIdfiA61ukEmBbmzQwD0QJV4fEgenlmUjqIvjAjOxdEi92sKwbRE24FloDo
mdodb+ZcfuWY8nwPmAYAbqLTWg==
  "]],

Cell["\<\
27 January 2014
Jeongwan Haah\
\>", "Text",
 CellChangeTimes->{{3.541948358878282*^9, 3.541948380378345*^9}, {
  3.542718535134161*^9, 3.542718539996593*^9}, {3.551706484397285*^9, 
  3.551706484762889*^9}, {3.551706642074561*^9, 3.551706647484166*^9}, {
  3.551784014648005*^9, 3.5517840147685013`*^9}, {3.582657752191194*^9, 
  3.582657760566839*^9}, {3.590245877568853*^9, 3.590245890515501*^9}, {
  3.5909257712012453`*^9, 3.590925772137405*^9}, {3.599833448783009*^9, 
  3.599833451989705*^9}},
 TextAlignment->Right],

Cell[CellGroupData[{

Cell["Tools", "Section",
 CellChangeTimes->{{3.541893083704773*^9, 3.541893096208815*^9}}],

Cell[TextData[{
 "All routines here do not depend on the characteristic of the base field. So \
they are applicable for stabilizer codes on qudits of prime dimensions as \
well. One has to change the characteristic 2 in ``display'' function below to \
some prime number. Make sure not to use rational numbers in the intermediate \
calculation since ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " does not automatically carry out modulo computations.\n\n",
 "The naming policy for functions is such that the first letter is in lower \
case in order to distinguish it from ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s own functions."
}], "Text",
 CellChangeTimes->{{3.5826613633526707`*^9, 3.58266148951293*^9}, {
  3.5826615514203453`*^9, 3.5826616488293943`*^9}, {3.582662786813258*^9, 
  3.582662820044735*^9}, {3.590925786572975*^9, 3.590925797449909*^9}, {
  3.590926549481674*^9, 3.590926549924535*^9}}],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring:", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["display( mat )", "Subsection",
 CellChangeTimes->{{3.582661495568233*^9, 3.582661512730752*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"display", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", "mat", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"display2", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{"mat", ",", "2"}], "]"}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.582661515415131*^9, 3.58266154638498*^9}, {
  3.582661690054978*^9, 3.582661697134428*^9}, {3.583262690837982*^9, 
  3.583262727550919*^9}, {3.583271053708211*^9, 3.583271071020232*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["coarseGrain(mat, {var, n})", "Subsection",
 CellChangeTimes->{{3.5418926547822437`*^9, 3.5418926650373573`*^9}, {
  3.5418927206187468`*^9, 3.54189272634667*^9}, {3.541892967136505*^9, 
  3.541892998757864*^9}, {3.541895294179903*^9, 3.541895296256349*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandEntry", "[", 
   RowBox[{"poly_", ",", "x_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "f", ",", "p", ",", "c", ",", "xp", ",", "col", ",", "monos", ",", 
      "exps", ",", "gen"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "-", "1"}], "\[Equal]", "j"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "-", "1", "+", "n"}], "\[Equal]", "j"}], ",", "x", 
          ",", "0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gen", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"Expand", "[", "poly", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "return", " ", "zero", " ", "matrix", " ", "if", " ", "the", " ", 
         "input", " ", "is", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Else", ",", " ", 
         RowBox[{"compute", " ", "properly"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"col", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"monos", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "col", "]"}], "===", "Plus"}], ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", "col"}], "]"}], ",", 
           RowBox[{"{", "col", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exps", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "x"}], "]"}], "&"}], ",", "monos"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{"x", ",", 
            RowBox[{"-", "exps"}]}], "]"}], "*", "monos"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xp", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"gen", ",", "#"}], "]"}], "&"}], ",", "exps"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", 
         RowBox[{"c", ".", "xp"}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"end", "-", "if"}], "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52813320907784*^9, 3.5281332611646967`*^9}, {
   3.52813329784516*^9, 3.528133399328547*^9}, {3.528135321368248*^9, 
   3.5281354101224737`*^9}, {3.528139580381131*^9, 3.5281396129804983`*^9}, {
   3.5281396759016123`*^9, 3.5281396828932858`*^9}, {3.528146089114057*^9, 
   3.5281460997392483`*^9}, {3.528146463123177*^9, 3.528146514235425*^9}, {
   3.528146548307541*^9, 3.528146587643968*^9}, {3.528146749157145*^9, 
   3.528146749324809*^9}, {3.528146841733287*^9, 3.528146858197105*^9}, {
   3.5281469641901817`*^9, 3.528146983030055*^9}, {3.52814720388745*^9, 
   3.528147210374688*^9}, {3.52814732603133*^9, 3.5281473416861362`*^9}, {
   3.5281473741901293`*^9, 3.528147438160293*^9}, {3.541882064494945*^9, 
   3.541882071686859*^9}, {3.5418821962481823`*^9, 3.5418822012236347`*^9}, {
   3.5418828058190527`*^9, 3.5418828101787577`*^9}, {3.541882868851755*^9, 
   3.5418828816997633`*^9}, {3.541883203213953*^9, 3.541883205805312*^9}, {
   3.541894556056574*^9, 3.541894629028613*^9}, 3.541894674205323*^9, {
   3.54189470681397*^9, 3.541894737111519*^9}, {3.5418947765838614`*^9, 
   3.541894778888142*^9}, {3.541894847850484*^9, 3.541894925666744*^9}, {
   3.541894982658698*^9, 3.541895016691566*^9}, {3.541895057791291*^9, 
   3.5418950593040867`*^9}, {3.541895200822774*^9, 3.5418952100476007`*^9}, {
   3.582659136260274*^9, 3.582659163784251*^9}, {3.582659194806994*^9, 
   3.582659257226775*^9}, 3.5998335045293016`*^9, {3.599833690808937*^9, 
   3.599833703464591*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrain", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Apply", "[", 
   RowBox[{"Join", ",", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"expandEntry", "[", 
               RowBox[{"#", ",", "x", ",", "n"}], "]"}], "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "&"}], ",", 
            RowBox[{"mat", "[", 
             RowBox[{"[", "row", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]",
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"row", ",", 
        RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541882310517167*^9, 3.541882359770277*^9}, {
  3.541882390618628*^9, 3.541882393949141*^9}, {3.54188247152287*^9, 
  3.54188253648398*^9}, {3.541882587596388*^9, 3.541882678925259*^9}, {
  3.541883286440584*^9, 3.541883375689205*^9}, {3.541883474115481*^9, 
  3.5418835046260777`*^9}, {3.5418835547633047`*^9, 3.5418835919951363`*^9}, {
  3.541892953774495*^9, 3.54189295823565*^9}, {3.541895284922039*^9, 
  3.541895287078014*^9}, {3.541946259059053*^9, 3.54194626429911*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrainReverseBlockOrder", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"revMat", ",", "twoq", ",", "t"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"revMat", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"twoq", ",", "t"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "twoq", "]"}], ",", "revMat"}], "]"}], 
      ".", 
      RowBox[{"coarseGrain", "[", 
       RowBox[{"mat", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "n"}], "}"}]}], "]"}], ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "t", "]"}], ",", "revMat"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.599833954691476*^9, 3.599833981171039*^9}, {
  3.599834074876503*^9, 3.5998340875086107`*^9}, {3.599834133385407*^9, 
  3.599834298053012*^9}}],

Cell[TextData[{
 "The function ",
 StyleBox["coarseGrain", "Code"],
 " sorts the qubits in the following order upon blocking n sites along x \
direction as one new site: If {1,2,...,q} were labels of the qubits at an old \
site, then nq qubits are ordered as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",... 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",..., q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "}. The last ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["coarseGrainReverseBlockOrder", "Code"],
 " sorts them as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "2"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",..., 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",...,q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "}."
}], "Text",
 CellChangeTimes->{{3.599834525380171*^9, 3.599834763089625*^9}, {
  3.599834799895616*^9, 3.599835117247661*^9}, {3.599835211842071*^9, 
  3.599835214776381*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
antipode(f): an involutive automorphism of Laurent polynomial ring
dagger = antipode followed by transpose
symprod[v, w] = symplectic product = dagger[v].\[Lambda].w\
\>", "Subsection",
 CellChangeTimes->{{3.54189261901025*^9, 3.5418926387182207`*^9}, {
  3.5418929805176687`*^9, 3.541893003198051*^9}, {3.541949358261806*^9, 
  3.541949358541829*^9}, {3.582659491619575*^9, 3.582659502139687*^9}, {
  3.5826613269701767`*^9, 3.5826613470255537`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "=", 
      RowBox[{"Intersection", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"e", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mono", "=", 
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Power", "[", 
         RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mono", "===", "1"}], ",", "f", ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "*", 
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"Power", "[", 
         RowBox[{"v", ",", 
          RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialAntipode", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"antipode", ",", "m", ",", 
     RowBox[{"{", 
      RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "v", "]"}], ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ")"}], ",", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}]}], "]"}], ".", 
    "w"}], "]"}]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Elementary Symplectic Transformations
\thadamard(q, i-th)
\thadamard(q, {i-th})
\tcNot(q, {tgt, src, f})
\tcPhase(q, {tgt, f})
In cNot, f can be any Laurent polynomial. However, in cPhase, f must be \
self-antipode; otherwise, it won\[CloseCurlyQuote]t be symplectic.\
\>", "Subsection",
 CellChangeTimes->{{3.541892593246564*^9, 3.5418926110947113`*^9}, {
  3.5418926972591047`*^9, 3.541892706354919*^9}, {3.5418928005664873`*^9, 
  3.541892825459762*^9}, {3.5418930092069387`*^9, 3.541893060790575*^9}, {
  3.582660540868021*^9, 3.582660546091567*^9}, {3.582660627357291*^9, 
  3.58266063072443*^9}, {3.5826606801085033`*^9, 3.5826606989328747`*^9}, {
  3.590925925241268*^9, 3.590925943297842*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hadamard", "[", 
   RowBox[{"mat_", ",", "i_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`i", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", " ", 
    "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", "numbers"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "i", "]"}], "===", "List"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", 
     RowBox[{"hadamard", ",", "mat", ",", "i"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "q"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", "i"}], "]"}], "]"}], "=", "1"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m", ".", "mat"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541883727133086*^9, 3.541883943468018*^9}, {
   3.541883976588367*^9, 3.5418840069482393`*^9}, {3.54188412502932*^9, 
   3.5418841280055447`*^9}, {3.541895382432522*^9, 3.541895404420247*^9}, {
   3.541895907098837*^9, 3.541895921634665*^9}, 3.5418960506451263`*^9, {
   3.582659784554941*^9, 3.5826598118921537`*^9}, {3.582659872084524*^9, 
   3.5826598882132063`*^9}, {3.5826599940946007`*^9, 3.582660017887168*^9}, {
   3.582660136351673*^9, 3.58266013823127*^9}, {3.5826602903125763`*^9, 
   3.582660360899313*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"antipode", "[", "f", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "m"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNot", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cNotMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541884043586295*^9, 3.5418840490246468`*^9}, {
   3.541884087888961*^9, 3.5418841741343203`*^9}, {3.541884205235918*^9, 
   3.5418842068838177`*^9}, {3.541885111184107*^9, 3.541885138936851*^9}, {
   3.541892441589666*^9, 3.541892454941524*^9}, {3.541895410410627*^9, 
   3.541895412078227*^9}, {3.541895505032185*^9, 3.5418955495428333`*^9}, {
   3.541895948813593*^9, 3.541895956283183*^9}, 3.541896030246801*^9, {
   3.5826604782978067`*^9, 3.582660485009742*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPhaseMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"tgt", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", "f"}], 
     ";", "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPhase", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cPhaseMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "f"}],
     "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541892324050139*^9, 3.5418923832439737`*^9}, {
  3.541892419996154*^9, 3.541892469812888*^9}, {3.5418927711520452`*^9, 
  3.541892779495356*^9}, {3.541895553600812*^9, 3.541895572119014*^9}, {
  3.5418959625215397`*^9, 3.541895969001593*^9}, {3.5826604908722754`*^9, 
  3.5826604971523533`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Elementary column operation: colOp( mat, {tgt, src, f} )\
\>", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
  3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
  3.5826606760928087`*^9}, {3.5902466901843987`*^9, 3.590246690681549*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colOpMatrix", "[", 
   RowBox[{"t_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "tgt"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colOp", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"colOpMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "f"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
  3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
  3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
  3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
  3.582660650883093*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Factoring out ancillas: 
\tfactorOut( matrix, tgt or {tgts} ) --- dropping (ancillary) qubit(s)
\tdropColumn( matrix, tgt or {tgts} ) --- dropping column(s)\
\>", "Subsection",
 CellChangeTimes->{{3.541896478964573*^9, 3.541896509264036*^9}, {
  3.541896608829483*^9, 3.54189666061486*^9}, {3.54189681088264*^9, 
  3.541896840449484*^9}, {3.5418972477951717`*^9, 3.541897250016605*^9}, {
  3.58326407091733*^9, 3.583264108757221*^9}, {3.583265965427372*^9, 
  3.5832660024583483`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorOut", "[", 
   RowBox[{"mat_", ",", "tgt_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`tgt", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{"Delete", ",", "mat", ",", 
    RowBox[{"Reverse", "[", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "tgt", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tgt", "+", 
           RowBox[{
            RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], "}"}]}], "}"}],
        "]"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.583265051851063*^9, 3.5832650824916067`*^9}, {
  3.583265157055293*^9, 3.583265196286992*^9}, {3.583265299215901*^9, 
  3.5832653253362007`*^9}, {3.583265660275339*^9, 3.583265685660317*^9}, {
  3.583265806611369*^9, 3.583265852357851*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dropColumn", "[", 
   RowBox[{"mat_", ",", "cols_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`cols", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Fold", "[", 
    RowBox[{"Delete", ",", 
     RowBox[{"Transpose", "[", "mat", "]"}], ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Sort", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "cols", "}"}], "]"}], "]"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5832658944985*^9, 3.583265953702813*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Short examples", "Subsection",
 CellChangeTimes->{{3.541892564379492*^9, 3.5418925793580627`*^9}, {
  3.541897335869956*^9, 3.54189733836171*^9}, {3.582661127384944*^9, 
  3.582661131407831*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"antipode", "[", 
  RowBox[{
   RowBox[{"-", "31"}], "+", 
   RowBox[{"4321", "x", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", "1"}], ")"}]}], "-", "432", "+", 
   SuperscriptBox["z", 
    RowBox[{"-", "1"}]], "+", 
   RowBox[{"123", 
    RowBox[{
     SuperscriptBox["y", "13"], "/", "z"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.541885051787187*^9, 3.541885079302229*^9}, {
  3.541885168615387*^9, 3.5418851722227097`*^9}, {3.541885284351994*^9, 
  3.5418853152721977`*^9}, {3.541885532769209*^9, 3.541885534369113*^9}, {
  3.541892135684618*^9, 3.541892135884027*^9}, {3.541892196372335*^9, 
  3.541892201974435*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "463"}], "+", 
  FractionBox["4321", 
   RowBox[{"x", " ", "y"}]], "+", 
  FractionBox["4321", 
   RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
  FractionBox[
   RowBox[{"123", " ", "z"}], 
   SuperscriptBox["y", "13"]]}]], "Output",
 CellChangeTimes->{{3.54188505445922*^9, 3.5418850804249277`*^9}, {
   3.5418851728277283`*^9, 3.5418851789076557`*^9}, {3.541885274257842*^9, 
   3.541885316155137*^9}, {3.541885506159595*^9, 3.5418855348873243`*^9}, {
   3.541892127628325*^9, 3.541892151729581*^9}, {3.541892197692165*^9, 
   3.5418922026049833`*^9}, 3.541892852594597*^9, 3.541895231790267*^9, 
   3.5419486512823067`*^9, 3.541948685957152*^9, 3.5419492109366493`*^9, 
   3.55170655760636*^9, 3.551716444591236*^9, 3.5517840291843853`*^9, 
   3.5517995175318527`*^9, 3.5518014548467503`*^9, 3.551801965003276*^9, 
   3.5520386109773827`*^9, 3.552062900014785*^9, 3.552834388549986*^9, 
   3.5530039149714518`*^9, 3.5826608937401943`*^9, 3.582661290022566*^9, 
   3.582662150150331*^9, 3.583262523949698*^9, 3.583262570487619*^9, 
   3.583265746333694*^9, 3.583265856320966*^9, 3.583266046974245*^9, 
   3.5832708454945107`*^9, 3.5835149218380623`*^9, 3.5885232708025084`*^9, 
   3.590927332684135*^9, 3.599834361822798*^9, 3.599835247779789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"2", ",", "1", ",", "2", ",", 
    RowBox[{
     RowBox[{"x", " ", "y"}], "+", "1", "+", 
     SuperscriptBox["z", 
      RowBox[{"-", "1"}]]}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.541885140610305*^9, 3.541885157030552*^9}, {
  3.541885519752562*^9, 3.541885520096439*^9}, {3.541892253402689*^9, 
  3.541892261706731*^9}, {3.5826609106097918`*^9, 3.582660911761113*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", "z"]}], "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "-", "z"}], "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.541885151821685*^9, 3.541885157304461*^9}, {
   3.541885336993594*^9, 3.5418853449294767`*^9}, {3.5418855098423862`*^9, 
   3.541885520554595*^9}, {3.5418922365516577`*^9, 3.541892262249151*^9}, 
   3.541892308412383*^9, 3.5418928527075243`*^9, 3.541895231961368*^9, 
   3.5419486513281937`*^9, 3.541948685969171*^9, 3.5419492110022078`*^9, 
   3.551706557704331*^9, 3.551716444613989*^9, 3.5517840294473886`*^9, 
   3.551799517633466*^9, 3.551801455040132*^9, 3.551801965149703*^9, 
   3.552038611072217*^9, 3.5520629001353903`*^9, 3.552834388648699*^9, 
   3.553003915075577*^9, {3.582660893831674*^9, 3.582660912367345*^9}, 
   3.5826612900418243`*^9, 3.5826621501576767`*^9, 3.5832625239800167`*^9, 
   3.5832625705139713`*^9, 3.5832657463594637`*^9, 3.583265856343549*^9, 
   3.583266046978572*^9, 3.583270845526307*^9, 3.5835149218659363`*^9, 
   3.5885232708311768`*^9, 3.590927332713147*^9, 3.599834361839197*^9, 
   3.599835247801675*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cPhaseMatrix", "[", 
   RowBox[{"2", ",", "2", ",", "1"}], "]"}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.541892682968972*^9, 3.541892687468198*^9}, {
  3.541892742904131*^9, 3.541892745708838*^9}, {3.541892789040052*^9, 
  3.541892789173221*^9}, {3.541892867355644*^9, 3.541892870350039*^9}, {
  3.582660915272504*^9, 3.5826609161605253`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5418927461479387`*^9, {3.541892785023423*^9, 3.541892789788405*^9}, {
   3.541892852742591*^9, 3.5418928706943607`*^9}, 3.541895231998445*^9, 
   3.541948651334038*^9, 3.541948685980579*^9, 3.541949211024238*^9, 
   3.551706557723432*^9, 3.551716444621319*^9, 3.551784029524259*^9, 
   3.551799517667817*^9, 3.551801455049152*^9, 3.551801965221335*^9, 
   3.552038611122158*^9, 3.5520629001851397`*^9, 3.552834388675819*^9, 
   3.553003915108234*^9, {3.582660893861586*^9, 3.582660916517597*^9}, 
   3.582661290046666*^9, 3.5826621501769*^9, 3.583262523997034*^9, 
   3.583262570563222*^9, 3.583265746385437*^9, 3.583265856363872*^9, 
   3.583266046982773*^9, 3.5832708455565166`*^9, 3.583514921882504*^9, 
   3.58852327087621*^9, 3.590927332789118*^9, 3.599834361856636*^9, 
   3.599835247820215*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"antipode", "[", 
  RowBox[{
   RowBox[{"6", "x"}], "+", 
   RowBox[{"3", "s"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"antipode", "[", 
  RowBox[{"antipode", "[", 
   RowBox[{
    RowBox[{"6", "x"}], "+", 
    RowBox[{"3", "s"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5826622595343447`*^9, 3.5826622697140207`*^9}, {
  3.582662399195508*^9, 3.582662421732016*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", "s"}], "+", 
  FractionBox["6", "x"]}]], "Output",
 CellChangeTimes->{{3.5826622634665003`*^9, 3.582662270382695*^9}, {
   3.582662396944571*^9, 3.582662422145343*^9}, 3.583262524014385*^9, 
   3.5832625705935793`*^9, 3.583265746415563*^9, 3.583265856367922*^9, 
   3.5832660469869537`*^9, 3.583270845589781*^9, 3.583514921896516*^9, 
   3.588523270890987*^9, 3.5909273328005047`*^9, 3.5998343618597727`*^9, 
   3.599835247835841*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", "s"}], "+", 
  RowBox[{"6", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.5826622634665003`*^9, 3.582662270382695*^9}, {
   3.582662396944571*^9, 3.582662422145343*^9}, 3.583262524014385*^9, 
   3.5832625705935793`*^9, 3.583265746415563*^9, 3.583265856367922*^9, 
   3.5832660469869537`*^9, 3.583270845589781*^9, 3.583514921896516*^9, 
   3.588523270890987*^9, 3.5909273328005047`*^9, 3.5998343618597727`*^9, 
   3.5998352478364573`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Note on Mathematica syntax", "Subsection",
 CellChangeTimes->{{3.5909260015943117`*^9, 3.59092602367295*^9}}],

Cell[TextData[{
 "The standard syntax for Mathematica functions is like ",
 StyleBox["SomeFunction[argument]", "Code"],
 ". When there are two arguments, the following are equivalent: ",
 StyleBox["SomeFunction2[arg1,arg2]", "Code"],
 " and ",
 StyleBox["arg1~SomeFunction2~arg2.", "Code"],
 " The latter expression is particularly handy in the following calculations. \
The latter expression is evaluated from the beginning."
}], "Text",
 CellChangeTimes->{{3.590926031051467*^9, 3.590926277537516*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2D toric code", "Section",
 CellChangeTimes->{{3.541892880738777*^9, 3.541892892743559*^9}, {
  3.5826617747571287`*^9, 3.582661779452709*^9}, {3.583271110008408*^9, 
  3.583271110120257*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaToric", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"x", "-", "1"}], "0"},
      {
       RowBox[{"y", "-", "1"}], "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]]}], "+", "1"}]},
      {"0", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], "-", "1"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.541892894450398*^9, 3.541892935833136*^9}, {
  3.541895432853958*^9, 3.541895435037053*^9}, {3.541897554028648*^9, 
  3.5418975765617313`*^9}, {3.5832625899184427`*^9, 3.583262605004674*^9}, {
  3.583262847696309*^9, 3.583262852704026*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaToric", "//", "dagger"}], "//", "display"}]], "Input",
 CellChangeTimes->{{3.582661145605914*^9, 3.582661155289475*^9}, {
  3.582661669725829*^9, 3.582661671396896*^9}, {3.583262634612791*^9, 
  3.583262640724477*^9}, {3.583262735485424*^9, 3.583262736165098*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "y"]}], "0", "0"},
     {"0", "0", 
      RowBox[{"1", "-", "y"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.58266115069646*^9, 3.582661155635236*^9}, {
   3.5826612448649607`*^9, 3.5826612900549793`*^9}, {3.582661671822241*^9, 
   3.582661700447227*^9}, 3.582662150243931*^9, 3.583262524046775*^9, 
   3.5832625706243553`*^9, {3.583262620661174*^9, 3.5832626410535707`*^9}, 
   3.5832627365379753`*^9, 3.583262854547592*^9, 3.583265746426148*^9, 
   3.583265856376602*^9, 3.583266046995268*^9, 3.583270845630826*^9, 
   3.5835149219169683`*^9, 3.58852327098435*^9, 3.599834377672461*^9, 
   3.599835247894842*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symprod", "[", 
  RowBox[{"sigmaToric", ",", "sigmaToric"}], "]"}]], "Input",
 CellChangeTimes->{{3.583262656691394*^9, 3.5832626643567*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5832626647086153`*^9, 3.583262855229521*^9, 
  3.583265746431959*^9, 3.583265856396449*^9, 3.583266047018962*^9, 
  3.583270845666582*^9, 3.5835149219311733`*^9, 3.5885232710623903`*^9, 
  3.599834379035131*^9, 3.5998352479846687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaToric1", "=", 
   RowBox[{
    RowBox[{"sigmaToric", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}], " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "blocking", " ", "2", " ", "nearby", " ", "qubits", " ", "in", " ", 
        "x"}], "-", "direction"}], "*)"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "x"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"y", "-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", 
    "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"display", "[", "sigmaToric1", "]"}]}], "Input",
 CellChangeTimes->{{3.541893137488626*^9, 3.541893167025361*^9}, {
  3.5418951717142563`*^9, 3.54189517864015*^9}, {3.541895303386713*^9, 
  3.5418953524211693`*^9}, {3.541895418803769*^9, 3.5418954655724382`*^9}, {
  3.5418958430191813`*^9, 3.541895879947392*^9}, {3.541895929318507*^9, 
  3.541895937148157*^9}, {3.541895978629322*^9, 3.541896003181408*^9}, {
  3.541896073969285*^9, 3.5418961043511877`*^9}, {3.541896966879985*^9, 
  3.5418971489123898`*^9}, {3.541897215747891*^9, 3.5418973019629393`*^9}, {
  3.541897365259251*^9, 3.541897481388278*^9}, {3.5418975405879803`*^9, 
  3.5418975457718573`*^9}, {3.541946238589012*^9, 3.541946238660108*^9}, {
  3.541948595728375*^9, 3.541948597784329*^9}, {3.541948705016873*^9, 
  3.5419487483403673`*^9}, {3.582661714642667*^9, 3.58266172132185*^9}, {
  3.5832627593707657`*^9, 3.5832628249385433`*^9}, {3.599834370855088*^9, 
  3.599834371571369*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.541897107008416*^9, 3.541897116515894*^9}, 
   3.541897149798958*^9, {3.5418972014744062`*^9, 3.5418972062385197`*^9}, {
   3.541897263178401*^9, 3.5418973024202433`*^9}, 3.54189740104049*^9, {
   3.541897444133925*^9, 3.541897482578765*^9}, {3.541897546824469*^9, 
   3.541897579308011*^9}, 3.541948651369207*^9, 3.541948685994108*^9, 
   3.541948749698038*^9, 3.541949211058861*^9, 3.551706557765395*^9, 
   3.551716444719404*^9, 3.551784029616143*^9, 3.551799517984005*^9, 
   3.551801455139557*^9, 3.551801965311119*^9, 3.5520386123967543`*^9, 
   3.552062900257505*^9, 3.5528343889127502`*^9, 3.55300391534204*^9, 
   3.5826608939054747`*^9, 3.582661290072571*^9, 3.582661721971346*^9, 
   3.582662150266902*^9, 3.583262524081674*^9, 3.58326257064931*^9, {
   3.583262743971841*^9, 3.58326282528489*^9}, 3.583262856138095*^9, 
   3.583265746456813*^9, 3.583265856417285*^9, 3.583266047041472*^9, 
   3.583270845698695*^9, 3.583514921949587*^9, 3.588523271133337*^9, 
   3.5998343816508627`*^9, 3.599835248005206*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sigmaToric1", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], "~", "dropColumn", "~", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}]}], "//", 
  "display"}]], "Input",
 CellChangeTimes->{{3.541897449150024*^9, 3.541897474742024*^9}, {
  3.541897559288127*^9, 3.541897559935347*^9}, {3.541946342848077*^9, 
  3.541946348256412*^9}, {3.541948713828486*^9, 3.541948762172307*^9}, {
  3.582661732655175*^9, 3.582661736357896*^9}, {3.583264703435375*^9, 
  3.583264720475217*^9}, {3.583264990165234*^9, 3.583265021061369*^9}, {
  3.5832651332065783`*^9, 3.583265140542478*^9}, {3.5832652101593637`*^9, 
  3.5832652265508747`*^9}, {3.5832657093627577`*^9, 3.583265713762195*^9}, {
  3.583266019957087*^9, 3.583266039317068*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "0"},
     {"0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5418974525163116`*^9, 3.54189747621992*^9}, {
   3.541897560381043*^9, 3.541897580633848*^9}, 3.5419486514339457`*^9, 
   3.54194868600766*^9, 3.541948762586516*^9, 3.5419492110836563`*^9, 
   3.551706557776672*^9, 3.55171644480273*^9, 3.551784029626401*^9, 
   3.551799518081801*^9, 3.551801455151062*^9, 3.5518019653753967`*^9, 
   3.552038612442113*^9, 3.5520629003110313`*^9, 3.552834388997265*^9, 
   3.553003915455613*^9, 3.582660893937078*^9, 3.582661290077878*^9, 
   3.582661736740713*^9, 3.582662150289311*^9, 3.5832625240994043`*^9, 
   3.5832625706708527`*^9, {3.583262834570321*^9, 3.583262859667472*^9}, 
   3.5832647208581047`*^9, 3.583264776265739*^9, {3.583264898866949*^9, 
   3.5832649107798033`*^9}, 3.583264941515377*^9, {3.583264991818412*^9, 
   3.58326502137211*^9}, {3.583265135197316*^9, 3.583265140933159*^9}, {
   3.583265211037417*^9, 3.583265227109435*^9}, {3.583265691315669*^9, 
   3.5832657144417543`*^9}, 3.583265746467786*^9, 3.583265856422892*^9, {
   3.5832660276353807`*^9, 3.58326604706559*^9}, 3.583270845730736*^9, 
   3.583514921964044*^9, 3.588523271151072*^9, 3.59983438479178*^9, 
   3.599835248011014*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3D toric code", "Section",
 CellChangeTimes->{{3.552039891533992*^9, 3.552039904108323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma3t", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "-", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]]}], "0", "0", "0"},
      {
       RowBox[{"1", "-", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}], "0", "0", "0"},
      {
       RowBox[{"1", "-", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}], "0", "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", "z"}], "+", "1"}], 
       RowBox[{
        RowBox[{"-", "y"}], "+", "1"}]},
      {"0", 
       RowBox[{
        RowBox[{"-", "z"}], "+", "1"}], "0", 
       RowBox[{"x", "-", "1"}]},
      {"0", 
       RowBox[{"y", "-", "1"}], 
       RowBox[{"x", "-", "1"}], "0"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5520399065828667`*^9, 3.55203998380238*^9}, {
  3.5832632055878353`*^9, 3.5832632285557737`*^9}, {3.583263618062862*^9, 
  3.583263676615047*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symprod", "[", 
  RowBox[{"sigma3t", ",", "sigma3t"}], "]"}]], "Input",
 CellChangeTimes->{{3.58326323603354*^9, 3.583263244224588*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.583263244750211*^9, 3.5832636785973673`*^9, 
  3.583265746846737*^9, 3.583265856446774*^9, 3.5832660470915728`*^9, 
  3.5832708457629423`*^9, 3.583514921996606*^9, 3.588523271171633*^9, 
  3.5998343905003433`*^9, 3.5998352480348454`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma3t1", "=", 
   RowBox[{
    RowBox[{"sigma3t", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"1", "/", "y"}]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"1", "/", "z"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "x"}]}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"1", "/", "x"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", 
      RowBox[{"1", "-", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"-", "x"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigma3t1", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.552039986343795*^9, 3.552040024668972*^9}, {
  3.5520400958512697`*^9, 3.5520401255707483`*^9}, {3.5520401558666563`*^9, 
  3.552040378918345*^9}, {3.582661743373304*^9, 3.582661747839035*^9}, {
  3.583262944505642*^9, 3.583262997937933*^9}, {3.583263062178019*^9, 
  3.583263131860338*^9}, {3.583263168228953*^9, 3.583263174653243*^9}, {
  3.583263263861223*^9, 3.583263351312107*^9}, {3.583263392488419*^9, 
  3.583263427321474*^9}, {3.58326347428223*^9, 3.5832635701070213`*^9}, {
  3.583263699607449*^9, 3.583263945877131*^9}, {3.59983439745247*^9, 
  3.5998343995864067`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "-", 
       FractionBox["1", "x"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "-", "z"}], "0", 
      RowBox[{"1", "-", "y"}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"1", "-", "z"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.583262966419511*^9, 3.583262998347435*^9}, 
   3.583263056948164*^9, {3.583263103008747*^9, 3.583263119348274*^9}, 
   3.5832631750842867`*^9, 3.583263231116186*^9, {3.583263283403162*^9, 
   3.5832633414757633`*^9}, {3.583263416814392*^9, 3.583263427942815*^9}, 
   3.583263475391459*^9, {3.583263546040197*^9, 3.5832635817362013`*^9}, {
   3.583263679740868*^9, 3.583263750515778*^9}, {3.583263782389049*^9, 
   3.583263811516944*^9}, {3.583263848085832*^9, 3.5832639465938463`*^9}, 
   3.5832657468795958`*^9, 3.5832658564770803`*^9, 3.583266047113508*^9, 
   3.583270845801099*^9, 3.583514922022354*^9, 3.588523271193307*^9, 
   3.599834402651823*^9, 3.599835248051252*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma3t1", "~", "factorOut", "~", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "3"}], "}"}], "~", "dropColumn", "~", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}]}], "//", 
  "display"}]], "Input",
 CellChangeTimes->{{3.552040428820594*^9, 3.552040493076455*^9}, {
  3.58266175609564*^9, 3.5826617592950897`*^9}, {3.58326605991017*^9, 
  3.5832661070697393`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       FractionBox["1", "x"]}], "0", "0", "0"},
     {
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}], "0", "0", "0"},
     {
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "-", "z"}], 
      RowBox[{"1", "-", "y"}]},
     {"0", 
      RowBox[{"1", "-", "z"}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.552040446880151*^9, 3.552040493587861*^9}, 
   3.552062900473823*^9, 3.552834389166665*^9, 3.553003915607201*^9, 
   3.582660894024496*^9, 3.582661290118404*^9, 3.582661759646612*^9, 
   3.582662150348897*^9, 3.5832625241576757`*^9, 3.583262570719853*^9, 
   3.5832657469415827`*^9, 3.583265856781969*^9, 3.583266047163924*^9, {
   3.5832660804676037`*^9, 3.583266107479086*^9}, 3.583270845829425*^9, 
   3.583514922037643*^9, 3.588523271211618*^9, 3.599834408028092*^9, 
   3.599835248054943*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4D toric code", "Section",
 CellChangeTimes->{{3.583262580924171*^9, 3.583262583035739*^9}, {
   3.583262880439014*^9, 3.5832628829725943`*^9}, {3.583266583551115*^9, 
   3.583266594814598*^9}, 3.5832711066809673`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s4a", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"y", 
        RowBox[{"-", "x"}], "0", "0"},
       {"z", "0", 
        RowBox[{"-", "x"}], "0"},
       {"w", "0", "0", 
        RowBox[{"-", "x"}]},
       {"0", "z", 
        RowBox[{"-", "y"}], "0"},
       {"0", "w", "0", 
        RowBox[{"-", "y"}]},
       {"0", "0", "w", 
        RowBox[{"-", "z"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.583266636066733*^9, 3.583266851077795*^9}, {
   3.583267232920929*^9, 3.5832672333606367`*^9}, 3.583267378481969*^9, {
   3.583267567747135*^9, 3.583267582260783*^9}, {3.583267618540533*^9, 
   3.5832676326397667`*^9}, {3.58326776309725*^9, 3.583267866167119*^9}, {
   3.583267899991766*^9, 3.583267923561805*^9}, {3.5832682006043053`*^9, 
   3.58326825575624*^9}, {3.583268287849347*^9, 3.583268302772697*^9}, {
   3.5832683493409443`*^9, 3.583268391392377*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", "s4a", "]"}], "//", "display"}]], "Input",
 CellChangeTimes->{{3.583266855785885*^9, 3.583266871090246*^9}, {
  3.583267196189061*^9, 3.583267235132943*^9}, {3.5832673873104897`*^9, 
  3.583267387734067*^9}, {3.5832674187264643`*^9, 3.5832674268937893`*^9}, {
  3.5832677035203867`*^9, 3.583267708735981*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"y", "z", "w", "0", "0", "0"},
     {
      RowBox[{"-", "x"}], "0", "0", "z", "w", "0"},
     {"0", 
      RowBox[{"-", "x"}], "0", 
      RowBox[{"-", "y"}], "0", "w"},
     {"0", "0", 
      RowBox[{"-", "x"}], "0", 
      RowBox[{"-", "y"}], 
      RowBox[{"-", "z"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.583267422657596*^9, 3.583267427207571*^9}, {
   3.5832677090884333`*^9, 3.5832677149578648`*^9}, 3.583267989522173*^9, 
   3.583268381516397*^9, 3.58327084584004*^9, 3.5835149220966997`*^9, 
   3.5885232712339563`*^9, 3.599834411985012*^9, 3.5998352480794687`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"s4b", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0", "z", "w"},
      {"0", "w", 
       RowBox[{"-", "y"}], "0"},
      {"0", 
       RowBox[{"-", "z"}], "0", 
       RowBox[{"-", "y"}]},
      {"w", "0", "x", "0"},
      {
       RowBox[{"-", "z"}], "0", "0", "x"},
      {"y", "x", "0", "0"}
     }], ")"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "matrices", " ", "are", " ", "obtained", " ", "from", " ", 
   "cellular", " ", "homology", " ", "induced", " ", "from", " ", "simple", 
   " ", "cubic", " ", "lattice", " ", "filling", " ", "4"}], "-", 
  RowBox[{
   RowBox[{"space", ".", " ", "The"}], " ", "rows", " ", "of", " ", "s4a", 
   " ", "generate", " ", "the", " ", "kernel", " ", "of", " ", "the", " ", 
   "map", " ", 
   RowBox[{"(", GridBox[{
      {"x", "y", "z", 
       RowBox[{
        RowBox[{
         RowBox[{"w", ")"}], ".", " ", "s4b"}], " ", "generate", " ", "the", 
        " ", "kernel", " ", "of", " ", "the", " ", "transpose", " ", "of", 
        " ", 
        RowBox[{"s4a", "."}]}]}
     }]}]}]}]], "Text",
 CellChangeTimes->{{3.583268028683943*^9, 3.583268178493702*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma4t", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", "0"}
        }], ")"}], ",", 
      RowBox[{"s4a", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Rule]", 
          RowBox[{"x", "-", "1"}]}], ",", 
         RowBox[{"y", "\[Rule]", 
          RowBox[{"y", "-", "1"}]}], ",", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"z", "-", "1"}]}], ",", 
         RowBox[{"w", "\[Rule]", 
          RowBox[{"w", "-", "1"}]}]}], "}"}]}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0", "0"},
         {"0", "1"}
        }], ")"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"dagger", "[", 
        RowBox[{"s4b", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "\[Rule]", 
            RowBox[{"x", "-", "1"}]}], ",", 
           RowBox[{"y", "\[Rule]", 
            RowBox[{"y", "-", "1"}]}], ",", 
           RowBox[{"z", "\[Rule]", 
            RowBox[{"z", "-", "1"}]}], ",", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{"w", "-", "1"}]}]}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigma4t", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.5832668916503553`*^9, 3.5832669465644093`*^9}, {
  3.583267216342306*^9, 3.583267250629631*^9}, {3.583267687578603*^9, 
  3.583267694569734*^9}, {3.5832677280818872`*^9, 3.583267734082686*^9}, {
  3.583267998852889*^9, 3.5832680192324963`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{"1", "-", "z"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.583267246178309*^9, 3.583267251009129*^9}, {
   3.583267390967861*^9, 3.583267393991281*^9}, 3.583268401608952*^9, 
   3.583270845877349*^9, 3.583514922119804*^9, 3.5885232712559767`*^9, 
   3.599834416799838*^9, 3.59983524815539*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symprod", "[", 
  RowBox[{"sigma4t", ",", "sigma4t"}], "]"}]], "Input",
 CellChangeTimes->{{3.5832684049184113`*^9, 3.583268409709235*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.583268410067648*^9, 3.5832708459621363`*^9, 
  3.58351492214023*^9, 3.588523271272067*^9, 3.599834420251305*^9, 
  3.59983524817192*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma4t1", "=", 
   RowBox[{
    RowBox[{"sigma4t", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"z", "-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", 
       RowBox[{"w", "-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", 
      RowBox[{"x", "-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"11", ",", "7", ",", 
       RowBox[{
        RowBox[{"-", "w"}], "+", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "10", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "10", ",", 
      RowBox[{"x", "-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "10", ",", 
       RowBox[{"z", "-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"1", "-", "x"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"14", ",", "13", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"12", ",", "13", ",", 
      RowBox[{
       RowBox[{"1", "/", "w"}], "-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{"1", "-", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "y"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", 
      RowBox[{"1", "-", "w"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigma4t1", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.5832684196257544`*^9, 3.583268493839828*^9}, {
  3.5832685301123533`*^9, 3.5832685703700542`*^9}, {3.583268604634205*^9, 
  3.583268727546117*^9}, {3.583268761418304*^9, 3.5832688596275997`*^9}, {
  3.583268892091688*^9, 3.583268944499072*^9}, {3.583269061869563*^9, 
  3.583269130214118*^9}, {3.583269256893108*^9, 3.583269287592195*^9}, {
  3.583269341750125*^9, 3.5832693621837263`*^9}, {3.599834425112297*^9, 
  3.599834425781929*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], 
      RowBox[{"y", "-", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "0", "0", "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w", "+", "x", "-", 
       RowBox[{"w", " ", "x"}]}], "0", "0", "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", 
      RowBox[{"1", "-", "w", "-", "x", "+", 
       RowBox[{"w", " ", "x"}]}], "0", "0", 
      RowBox[{"y", "-", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "0", 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", "0", 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w", "+", "z", "-", 
       RowBox[{"w", " ", "z"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{"1", "-", "z"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "-", "w", "-", "z", "+", 
       RowBox[{"w", " ", "z"}]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{"y", "-", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", "0", "1", 
      RowBox[{"-", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", 
      RowBox[{"-", "1"}], "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      FractionBox["1", "y"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5832684837785177`*^9, 3.583268494440238*^9}, {
   3.583268543008404*^9, 3.583268571112783*^9}, {3.583268633273885*^9, 
   3.5832686688457317`*^9}, 3.583268706997945*^9, {3.583268786271781*^9, 
   3.583268860431428*^9}, {3.5832689052235126`*^9, 3.583268945081068*^9}, 
   3.58326909656492*^9, 3.5832691315686283`*^9, {3.58326927725465*^9, 
   3.583269288214814*^9}, 3.583269363263114*^9, 3.583270846059065*^9, 
   3.583514922214385*^9, 3.588523271317051*^9, 3.5998344269776487`*^9, 
   3.5998352482060833`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma4t2", "=", 
   RowBox[{
    RowBox[{"sigma4t1", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "7", ",", "10"}], "}"}], "~", "dropColumn", 
    "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "13", ",", "8"}], "}"}], 
     "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", 
      RowBox[{"x", "-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "11", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"1", "/", "z"}]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "11", ",", 
       RowBox[{"1", "/", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", 
      RowBox[{"1", "-", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "x"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigma4t2", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.583269135708696*^9, 3.583269184340732*^9}, {
  3.5832692223732433`*^9, 3.5832692238852053`*^9}, {3.583269308461882*^9, 
  3.58326931363838*^9}, {3.5832693736947193`*^9, 3.5832693860545273`*^9}, {
  3.583269426335641*^9, 3.583269485624565*^9}, {3.5832695487126837`*^9, 
  3.583269682172106*^9}, {3.5832698913093367`*^9, 3.583269941871619*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], 
      RowBox[{"y", "-", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "0", "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", 
      RowBox[{"1", "-", "w", "-", "x", "+", 
       RowBox[{"w", " ", "x"}]}], "0", 
      RowBox[{"y", "-", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w", "+", "z", "-", 
       RowBox[{"w", " ", "z"}]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{"1", "-", "z"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}]},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "-", 
       FractionBox["1", "x"], "-", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{"1", "-", 
       FractionBox["1", "x"], "-", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "y"]}], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.583269314141306*^9, 3.5832693866098633`*^9, {3.583269558385541*^9, 
   3.58326958099152*^9}, {3.5832696219554033`*^9, 3.583269642385017*^9}, {
   3.5832696785977507`*^9, 3.5832696826706944`*^9}, {3.583269902456994*^9, 
   3.583269942354209*^9}, 3.583270846100121*^9, 3.5835149222425756`*^9, 
   3.5885232713422832`*^9, 3.5998344302871313`*^9, 3.599835248234289*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma4t3", "=", 
   RowBox[{
    RowBox[{"sigma4t2", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "8"}], "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "11"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot",
     "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"-", "z"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", 
       RowBox[{"1", "-", "x"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", 
      RowBox[{"1", "-", "w"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigma4t3", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.5832699819676867`*^9, 3.583270062835534*^9}, {
  3.5832700971882067`*^9, 3.583270103444334*^9}, {3.583270139012938*^9, 
  3.583270238285304*^9}, {3.583270282942526*^9, 3.583270328782346*^9}, {
  3.583270374190878*^9, 3.5832705584414577`*^9}, {3.5832706626752787`*^9, 
  3.583270674579582*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "0", "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", "0", "0", 
      RowBox[{"1", "-", "x"}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], "0", 
      RowBox[{"1", "-", "y"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], 
      RowBox[{"1", "-", "z"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}], "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "w"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "z"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "x"]}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.58327001601583*^9, 3.583270063305304*^9, 3.583270104144229*^9, {
   3.5832701425525084`*^9, 3.583270163962096*^9}, 3.583270238915657*^9, 
   3.583270329388978*^9, {3.5832703930443697`*^9, 3.583270460597116*^9}, {
   3.583270496503038*^9, 3.583270559780422*^9}, 3.583270675015847*^9, 
   3.583270846145649*^9, 3.5835149223219748`*^9, 3.588523271359627*^9, 
   3.599834431696938*^9, 3.599835248255436*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"sigma4t3", "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8"}], "}"}]}], "]"}], "==", "sigma4t"}]], "Input",
 CellChangeTimes->{{3.583270566810338*^9, 3.5832706393103848`*^9}, {
  3.583270678279561*^9, 3.5832707780882797`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.583270741617386*^9, {3.5832707728680363`*^9, 3.583270778483461*^9}, 
   3.583270846183928*^9, 3.583514922325984*^9, 3.588523271386323*^9, 
   3.599834433523888*^9, 3.599835248258616*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Cubic code", "Section",
 CellChangeTimes->{{3.5418973157160807`*^9, 3.541897324541615*^9}, {
  3.58327111270448*^9, 3.583271112856284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaCubic", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0"},
      {
       RowBox[{"1", "+", 
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"y", " ", "z"}], "+", 
        RowBox[{"z", " ", "x"}]}], "0"},
      {"0", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"-", "1"}]], 
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]]}], "+", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]], " ", 
         SuperscriptBox["z", 
          RowBox[{"-", "1"}]]}], "+", 
        RowBox[{
         SuperscriptBox["z", 
          RowBox[{"-", "1"}]], " ", 
         SuperscriptBox["x", 
          RowBox[{"-", "1"}]]}]}]},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], "+", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5418975348681087`*^9, 3.54189762615558*^9}, {
  3.5418976584443407`*^9, 3.541897690807543*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubic1", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaCubic", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp",
     "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "y"}], "-", "z", "-", "1"}]}], "}"}], 
     "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"z", " ", "y"}], "+", "y", "+", "z"}], 
         RowBox[{"y", " ", "z"}]]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z", "+", "1"}], ")"}]}]}], "}"}], 
     "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "y"}], "-", "z"}]}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"y", " ", "z"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", 
       RowBox[{"z", "+", "1", "+", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"z", "+", "y"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubic1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.5418976971818027`*^9, 3.5418977843485928`*^9}, {
   3.541897836941792*^9, 3.5418981155899677`*^9}, {3.541898150594268*^9, 
   3.541898152007311*^9}, {3.541898206403524*^9, 3.541898206937241*^9}, {
   3.541898272267778*^9, 3.541898274859565*^9}, {3.54189830670826*^9, 
   3.541898307164192*^9}, {3.5419486014346743`*^9, 3.541948604403068*^9}, {
   3.541948720275466*^9, 3.541948725795055*^9}, {3.541948794811899*^9, 
   3.541948798667595*^9}, {3.541948831108591*^9, 3.541948835812757*^9}, {
   3.541949164854671*^9, 3.541949165156797*^9}, {3.5826617955896387`*^9, 
   3.582661804143446*^9}, 3.58326616935061*^9, {3.5998344419557657`*^9, 
   3.599834442804043*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {
      RowBox[{"1", "+", "x", "+", 
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox["z", "2"]}], "0", "0", "0"},
     {
      RowBox[{"1", "+", "y", "+", 
       SuperscriptBox["y", "2"], "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       SuperscriptBox["z", "2"]}], "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.541897736219666*^9, 3.541897784800622*^9, 3.541897867749651*^9, {
   3.5418979173215427`*^9, 3.5418979341207657`*^9}, 3.541898052791492*^9, {
   3.541898091213386*^9, 3.541898116961288*^9}, 3.541898152844514*^9, 
   3.541898208722925*^9, 3.541898275298319*^9, 3.541898308292283*^9, 
   3.541948651520665*^9, 3.541948686074501*^9, 3.5419487992453127`*^9, 
   3.54194883673352*^9, 3.541949168422781*^9, 3.541949211182225*^9, 
   3.5517065579547663`*^9, 3.551716444936143*^9, 3.551784029820384*^9, 
   3.551799518251155*^9, 3.551801455282493*^9, 3.551801965559643*^9, 
   3.552038612581376*^9, 3.552062900653715*^9, 3.552834389528311*^9, 
   3.5530039157699757`*^9, 3.582660894109014*^9, 3.582661290145084*^9, 
   3.582661805318015*^9, 3.582662150395637*^9, 3.583262524233653*^9, 
   3.583262570777417*^9, 3.583265746978176*^9, 3.5832658568207083`*^9, 
   3.5832660471978273`*^9, 3.583266171666955*^9, 3.5832708462254333`*^9, 
   3.583514922363188*^9, 3.588523271474497*^9, 3.59983444688144*^9, 
   3.5998352482922173`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubic2", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaCubic1", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"display2", "[", "sigmaCubic2", "]"}]}], "Input",
 CellChangeTimes->{{3.541898158890218*^9, 3.541898250939911*^9}, {
   3.541898283140738*^9, 3.541898283510495*^9}, {3.541946354848629*^9, 
   3.541946360896747*^9}, {3.54194867159682*^9, 3.541948672676299*^9}, {
   3.541948811773489*^9, 3.54194882034953*^9}, 3.541949423232649*^9, {
   3.551801501456565*^9, 3.551801503078266*^9}, {3.551801623552895*^9, 
   3.551801623882317*^9}, {3.582661811127883*^9, 3.5826618160233183`*^9}, {
   3.583266181295006*^9, 3.583266208262919*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", 
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox["z", "2"]}], "0"},
     {
      RowBox[{"1", "+", "y", "+", 
       SuperscriptBox["y", "2"], "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       SuperscriptBox["z", "2"]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5826618165468597`*^9, 3.582662150428121*^9, 3.583262524253804*^9, 
   3.583262570814775*^9, 3.583265747018594*^9, 3.583265856845562*^9, 
   3.583266047222574*^9, {3.583266187306262*^9, 3.58326620864292*^9}, 
   3.583270846275153*^9, 3.5835149223899727`*^9, 3.5885232715013237`*^9, 
   3.599834449585402*^9, 3.5998352483183002`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubic3", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaCubic2", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp",
     "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "y"}], "-", "z", "-", "1"}]}], "}"}], 
     "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", 
       RowBox[{"-", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", 
    "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z", 
        RowBox[{"-", "1"}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"-", "1"}]]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", 
      RowBox[{"-", 
       SuperscriptBox["y", 
        RowBox[{"-", "1"}]]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5", ",", 
       RowBox[{"-", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubic3", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.541898320422331*^9, 3.54189834326128*^9}, {
   3.541898400726742*^9, 3.54189848038405*^9}, {3.541898522739732*^9, 
   3.54189881675555*^9}, {3.5418988583990498`*^9, 3.541898985369749*^9}, {
   3.5418990266490993`*^9, 3.541899204357441*^9}, {3.541948609661901*^9, 
   3.541948620055706*^9}, {3.54194884988062*^9, 3.541948858869094*^9}, {
   3.54194909939548*^9, 3.541949127858911*^9}, {3.5518015233499126`*^9, 
   3.55180155541644*^9}, {3.5826618255133533`*^9, 3.5826618307285433`*^9}, 
   3.5832662141199083`*^9, {3.599834454872641*^9, 3.5998344646777353`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"y", "+", "z"}], "0", "0", "0", "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", 
      RowBox[{"1", "+", "z"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], "0", 
      RowBox[{"y", "+", "z"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5418986043437862`*^9, 3.541898648515683*^9, {3.5418986867012587`*^9, 
   3.5418987233389263`*^9}, {3.541898756587388*^9, 3.5418987859096527`*^9}, 
   3.541898817391062*^9, {3.541898909357111*^9, 3.5418989379066133`*^9}, 
   3.5418989746670303`*^9, {3.541899061560141*^9, 3.541899069859681*^9}, {
   3.541899102534972*^9, 3.541899205400177*^9}, 3.5419486517006197`*^9, 
   3.541948686226866*^9, 3.541948859337096*^9, {3.541949113055441*^9, 
   3.541949128353816*^9}, 3.541949211354001*^9, 3.5517065582557573`*^9, 
   3.551716445345312*^9, 3.551784030362071*^9, 3.551799518569478*^9, 
   3.551801455640963*^9, 3.551801558173481*^9, 3.551801965885673*^9, 
   3.5520386128554573`*^9, 3.552062900968706*^9, 3.5528343906097918`*^9, 
   3.55300391605651*^9, 3.582660894201339*^9, 3.582661290213896*^9, 
   3.58266183124502*^9, 3.582662150499185*^9, 3.583262524324279*^9, 
   3.583262570880419*^9, 3.5832657471086893`*^9, 3.58326585700683*^9, 
   3.583266047305242*^9, {3.5832662114496927`*^9, 3.583266214529975*^9}, 
   3.583270846364806*^9, 3.583514922458144*^9, 3.5885232715463257`*^9, {
   3.5998344567538137`*^9, 3.599834465650239*^9}, 3.599835248368816*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubic4", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaCubic3", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", 
    "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "x"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", 
       RowBox[{"-", "1"}]}], "}"}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Permute", " ", "qubit", " ", "2"}], ",", "6"}], " ", "*)"}], 
     "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubic4", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.541899256159424*^9, 3.541899363417865*^9}, {
   3.541899417792548*^9, 3.541899497322967*^9}, {3.541899528195794*^9, 
   3.541899629785358*^9}, {3.541899689240073*^9, 3.54190012081278*^9}, {
   3.541900177229981*^9, 3.5419002794633293`*^9}, {3.5419003167842283`*^9, 
   3.54190042966502*^9}, {3.541900493590871*^9, 3.541900511394877*^9}, {
   3.541900541704393*^9, 3.541900568757041*^9}, {3.541902341282979*^9, 
   3.541902368845089*^9}, {3.5419024844600763`*^9, 3.541902496087657*^9}, {
   3.541902595374463*^9, 3.541902616987974*^9}, {3.541902675527501*^9, 
   3.541902693949767*^9}, {3.5419463795592623`*^9, 3.54194650576686*^9}, {
   3.541948625842731*^9, 3.541948632418723*^9}, {3.541948678994193*^9, 
   3.5419486799699087`*^9}, {3.541948865594202*^9, 3.541948873421224*^9}, {
   3.54194913492599*^9, 3.5419491461967707`*^9}, 3.541949416240902*^9, {
   3.551801564863433*^9, 3.551801649835452*^9}, {3.551801831863628*^9, 
   3.551801839123485*^9}, {3.582661837882663*^9, 3.582661843104431*^9}, {
   3.583266227281712*^9, 3.583266259303936*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"x", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0"},
     {"0", 
      RowBox[{"x", "+", "y"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}], "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.541899296486121*^9, 3.541899333487468*^9}, {
   3.541899452508078*^9, 3.54189949777168*^9}, 3.5418995468042727`*^9, {
   3.541899602137763*^9, 3.541899630182366*^9}, {3.54189973391007*^9, 
   3.5418997810272408`*^9}, 3.541899812050033*^9, 3.541899850979652*^9, {
   3.541899891126639*^9, 3.541899895868631*^9}, {3.541899927944127*^9, 
   3.541899934977421*^9}, {3.5419000023758087`*^9, 3.5419000120614033`*^9}, {
   3.541900042190049*^9, 3.5419000825409203`*^9}, {3.541900225301505*^9, 
   3.541900234882771*^9}, 3.541900274269393*^9, {3.541900333688991*^9, 
   3.541900386983725*^9}, {3.5419004994372168`*^9, 3.54190051181675*^9}, 
   3.541900569276216*^9, 3.5419023694475937`*^9, 3.541902496803001*^9, 
   3.541902618198946*^9, 3.5419486517626963`*^9, 3.541948686282578*^9, 
   3.541948873811557*^9, 3.541949152436966*^9, 3.5419492114286213`*^9, 
   3.551706558358638*^9, 3.551716445454609*^9, 3.5517840304706573`*^9, 
   3.55179951870092*^9, 3.551801455751794*^9, 3.551801610288213*^9, 
   3.551801653156062*^9, 3.551801965991745*^9, 3.5520386129407873`*^9, 
   3.55206290108996*^9, 3.552834390693487*^9, 3.553003916130328*^9, 
   3.582660894264842*^9, 3.582661290260818*^9, 3.582661843619038*^9, 
   3.582662150561054*^9, 3.583262524380438*^9, 3.583262570944727*^9, 
   3.583265747164033*^9, 3.583265857093212*^9, 3.5832660474132137`*^9, {
   3.583266236323451*^9, 3.583266259793357*^9}, 3.583270846410431*^9, 
   3.583514922508828*^9, 3.588523271581171*^9, 3.599834467801827*^9, 
   3.5998352484084883`*^9}]
}, Open  ]],

Cell[TextData[{
 "Here, one sees that the first two qubits (row 1, 2, 1+6, 2+6) do not \
interact with other qubits, and their interaction is exactly the same as the \
original one, sigmaCubic.\nWe have blocked ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "3"], TraditionalForm]]],
 "sites into a new site, and factored ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "\[Cross]", 
    SuperscriptBox["2", "2"]}], TraditionalForm]]],
 " + 2=10 qubits out that are in the trivial product state after finite \
number of layers of CNOT gates."
}], "Text",
 CellChangeTimes->{{3.5419573196133747`*^9, 3.541957495853952*^9}, {
  3.582661858981667*^9, 3.5826619002696342`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Children of cubic code", "Section",
 CellChangeTimes->{{3.5418973157160807`*^9, 3.541897324541615*^9}, {
  3.551707035171095*^9, 3.551707037011106*^9}, {3.551801667729645*^9, 
  3.551801671517722*^9}, {3.5832711167924767`*^9, 3.58327111810434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaCubicB", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"x", "+", "z"}], 
       RowBox[{"1", "+", "x"}], "0", "0"},
      {
       RowBox[{"1", "+", "x"}], 
       RowBox[{"1", "+", "z"}], "0", "0"},
      {
       RowBox[{"x", "+", "y"}], 
       RowBox[{"1", "+", "y"}], "0", "0"},
      {
       RowBox[{"1", "+", "y"}], 
       RowBox[{"1", "+", "x"}], "0", "0"},
      {"0", "0", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}], 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["1", "y"]}]},
      {"0", "0", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}], 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}]},
      {"0", "0", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}], 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox["1", "z"]}]},
      {"0", "0", 
       RowBox[{"1", "+", 
        FractionBox["1", "z"]}], 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.55170711615867*^9, 3.551707241727284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"sigmaCubicB", ",", "sigmaCubicB"}], "]"}], "//", 
  "display2"}]], "Input",
 CellChangeTimes->{{3.590927325424203*^9, 3.590927350462781*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.590927341324361*^9, 3.590927350949924*^9}, 
   3.599835248466351*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB1", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", 
       RowBox[{"1", "+", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"1", "+", "z"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", 
       RowBox[{"1", "+", "z"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5", ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "y"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", 
      RowBox[{"1", "+", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", 
       RowBox[{"1", "+", "z", "+", 
        RowBox[{"z", "^", "2"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", 
      RowBox[{"1", "+", 
       RowBox[{"1", "/", "y"}]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "7", ",", 
       RowBox[{"1", "/", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.551707252444666*^9, 3.551707377369348*^9}, {
   3.5517074161649723`*^9, 3.551707437405408*^9}, {3.5517075205486603`*^9, 
   3.5517076658974447`*^9}, {3.551707700978784*^9, 3.5517077076492987`*^9}, {
   3.55170781561931*^9, 3.551707943812333*^9}, {3.551708017980877*^9, 
   3.5517080185289717`*^9}, {3.55170805248496*^9, 3.551708169928434*^9}, {
   3.5517082176457863`*^9, 3.5517083981282463`*^9}, {3.5517086552335567`*^9, 
   3.55170866677802*^9}, {3.5826619282865887`*^9, 3.582661932639865*^9}, 
   3.583266309847231*^9, {3.5998344812305593`*^9, 3.599834482806005*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "x", "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "x", "+", "y", "+", "z", "+", 
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"y", " ", "z"}], "+", 
       SuperscriptBox["z", "2"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"x", "+", "y", "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"y", "+", "z"}], 
      RowBox[{"1", "+", "x", "+", "z", "+", 
       SuperscriptBox["z", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.551707322425955*^9, 3.5517073640517607`*^9}, {
   3.551707529492811*^9, 3.551707537358931*^9}, {3.551707644461112*^9, 
   3.551707666504427*^9}, 3.551707708881734*^9, {3.5517078370476027`*^9, 
   3.551707852293639*^9}, {3.551707893574691*^9, 3.551707946627347*^9}, 
   3.5517080211313143`*^9, 3.551708113986792*^9, {3.551708147216691*^9, 
   3.5517081707527933`*^9}, 3.551708204413735*^9, 3.5517082474826107`*^9, 
   3.5517083192526073`*^9, {3.5517083719065247`*^9, 3.551708399100415*^9}, 
   3.551708667638239*^9, 3.551716445780303*^9, 3.551784030784417*^9, 
   3.5517995194801407`*^9, 3.5518014560133877`*^9, 3.5518019662145033`*^9, 
   3.552038613103962*^9, 3.552062901285478*^9, 3.552834390960332*^9, 
   3.553003916308991*^9, 3.5826608943811417`*^9, 3.582661290350936*^9, 
   3.5826619332453203`*^9, 3.582662150645771*^9, 3.583262524469595*^9, 
   3.583262571047325*^9, 3.583265747247548*^9, 3.583265857182353*^9, 
   3.5832660475085*^9, 3.583266310356703*^9, 3.583270846515493*^9, 
   3.583514922615588*^9, 3.588523271685466*^9, 3.599834484417925*^9, 
   3.5998352485158663`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB2", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB1", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "~", "dropColumn", 
    "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "7"}], "}"}], 
     "\\\[IndentingNewLine]"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", 
      RowBox[{"1", "+", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "7", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"x", " ", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", 
       RowBox[{"1", "+", 
        RowBox[{"x", " ", "x"}], "+", 
        RowBox[{"y", " ", "z"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", 
      RowBox[{"x", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}], "+", "z", "+", 
        RowBox[{"y", " ", "z"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", 
      RowBox[{"1", "+", "x", "+", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{"1", "+", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "8", ",", 
       RowBox[{"1", "+", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", 
      RowBox[{"1", "+", 
       RowBox[{"1", "/", "y"}]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", 
      RowBox[{"1", "/", "z"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB2", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.551707999028743*^9, 3.551708014542761*^9}, {
  3.551708448397565*^9, 3.55170852232102*^9}, {3.551708561055646*^9, 
  3.551708715011722*^9}, {3.5517087600667257`*^9, 3.5517088258259993`*^9}, {
  3.551708856095593*^9, 3.551709066510309*^9}, {3.551709098596321*^9, 
  3.551709104668717*^9}, {3.551709141142681*^9, 3.551709272547749*^9}, {
  3.582661945902831*^9, 3.58266195043303*^9}, {3.583266323782917*^9, 
  3.5832663574004717`*^9}, {3.599834488802209*^9, 3.599834489538994*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", "z", "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], "0", "0", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], "0", "0", "0", "0"},
     {
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"]}], "0", "0", 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"]}], "0", "0", "0", "0"},
     {
      RowBox[{"z", "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], "0", "0", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], "0", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox["1", "z"], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SuperscriptBox["y", "2"]], 
      FractionBox["1", "y"], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]]}], "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.551708766936624*^9, 3.55170881079725*^9, 3.551708884216229*^9, 
   3.5517089699941597`*^9, {3.551709038391314*^9, 3.551709067111944*^9}, {
   3.551709145369144*^9, 3.5517091734771214`*^9}, 3.5517092250402803`*^9, 
   3.551709273274431*^9, 3.5517164461080236`*^9, 3.551784031068606*^9, 
   3.551799520352573*^9, 3.55180145629599*^9, 3.551801966491316*^9, 
   3.552038613373152*^9, 3.5520629016440697`*^9, 3.552834391231859*^9, 
   3.5530039165803633`*^9, 3.582660894487858*^9, 3.582661290439587*^9, 
   3.582661950951535*^9, 3.58266215074865*^9, 3.583262524574184*^9, 
   3.5832625711748466`*^9, 3.583265747388261*^9, 3.583265857318375*^9, 
   3.583266047589487*^9, {3.5832663542004538`*^9, 3.5832663579537477`*^9}, 
   3.583270846634275*^9, 3.5835149227021627`*^9, 3.58852327177258*^9, 
   3.599834491065592*^9, 3.5998352485602703`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB3", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB2", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "7"}], "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "7"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{"1", "+", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "x"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "9", ",", 
       RowBox[{"1", "+", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "9", ",", 
      RowBox[{"1", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5", ",", 
       RowBox[{"1", "+", "x", "+", "z"}]}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", 
       RowBox[{"x", "+", "y"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"1", "/", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", 
      RowBox[{"1", "/", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "5", ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "z"}]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", 
      RowBox[{"1", "/", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "7", ",", 
      RowBox[{"1", "/", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "7", ",", 
      RowBox[{"1", "+", 
       RowBox[{"1", "/", "x"}], "+", 
       RowBox[{"1", "/", "z"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB3", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.5517087613932257`*^9, 3.551708763160989*^9}, {
  3.551709294047855*^9, 3.55170946249019*^9}, {3.5517095048332243`*^9, 
  3.551709619297762*^9}, {3.551709655381274*^9, 3.551709731643762*^9}, {
  3.551709785203014*^9, 3.551709862247409*^9}, {3.551709940931883*^9, 
  3.551710140753028*^9}, {3.5826619633957644`*^9, 3.5826619676016607`*^9}, {
  3.583266376691774*^9, 3.583266406553564*^9}, {3.599834494466476*^9, 
  3.599834495289016*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{"1", "+", "z"}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", "+", "z"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox["x", "2"], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"x", "+", "y"}], 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", "+", "y"}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", 
      RowBox[{"x", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.551709463294207*^9, 3.5517095263569202`*^9, 3.55170960556695*^9, 
   3.551709687294346*^9, 3.5517097324236937`*^9, 3.551709814114678*^9, 
   3.551709844262685*^9, {3.551709945996119*^9, 3.551709959889701*^9}, {
   3.5517100299917593`*^9, 3.5517101117066402`*^9}, 3.551710141720536*^9, 
   3.551716446456957*^9, 3.551716567476019*^9, 3.551784031570531*^9, 
   3.5517995206970367`*^9, 3.551801456642315*^9, 3.551801966934888*^9, 
   3.552038613694207*^9, 3.5520629021118193`*^9, 3.552834391613772*^9, 
   3.5530039169408627`*^9, 3.582660894689849*^9, 3.5826612905388317`*^9, 
   3.582661968938087*^9, 3.582662150897455*^9, 3.5832625247377043`*^9, 
   3.583262571338945*^9, 3.583265747630742*^9, 3.583265857380515*^9, 
   3.5832660476918287`*^9, {3.583266404000305*^9, 3.583266407061544*^9}, 
   3.583270846772417*^9, 3.5835149228466253`*^9, 3.588523271855076*^9, 
   3.599834496181718*^9, 3.599835248676168*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB4", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB3", "\\\[IndentingNewLine]"}], "~", "factorOut", "~", 
    
    RowBox[{"{", 
     RowBox[{"3", ",", "8"}], "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "x"}], "}"}], 
     RowBox[{"(*", 
      RowBox[{"eliminated", " ", "cubic", " ", "term"}], "*)"}], 
     "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "8", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "7", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"only", " ", "xy"}], ",", 
       RowBox[{"yz", " ", "in", " ", "1"}], ",", 
       RowBox[{"2", " ", "and", " ", "7"}], ",", "8"}], "*)"}], 
     "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "1"}], "}"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"only", " ", "yz", " ", "in", " ", "2"}], ";", " ", 
        RowBox[{"yz", " ", "xy", " ", "in", " ", "7"}]}], ",", "8"}], "*)"}], 
     "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "4", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB4", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.551716516517955*^9, 3.5517165268415117`*^9}, 
   3.551716638351285*^9, {3.551716753605949*^9, 3.551716754981147*^9}, {
   3.551717065695837*^9, 3.551717065938657*^9}, {3.551785417103813*^9, 
   3.551785420656769*^9}, {3.5517856135582113`*^9, 3.5517856211501827`*^9}, {
   3.551785692287571*^9, 3.5517857288425198`*^9}, {3.5517858129043837`*^9, 
   3.5517858219164333`*^9}, {3.55178622555652*^9, 3.551786244540551*^9}, {
   3.551786307670949*^9, 3.551786416205277*^9}, {3.551786519972967*^9, 
   3.551786540682818*^9}, {3.551786596117559*^9, 3.551786630658169*^9}, {
   3.551786720684001*^9, 3.551786756649276*^9}, {3.551786790251357*^9, 
   3.551786797245229*^9}, {3.551786903035968*^9, 3.551786955262556*^9}, {
   3.551787018571233*^9, 3.551787025020192*^9}, {3.5517872700197487`*^9, 
   3.5517873004896927`*^9}, {3.55178760796661*^9, 3.551787665955085*^9}, {
   3.551787700671083*^9, 3.551787716942099*^9}, {3.5517877876061373`*^9, 
   3.551787804601699*^9}, {3.551787992089911*^9, 3.5517880155800133`*^9}, {
   3.551788159249646*^9, 3.551788290469051*^9}, {3.551788460846539*^9, 
   3.551788468513488*^9}, {3.551791318106934*^9, 3.551791583591497*^9}, {
   3.551791616274535*^9, 3.5517916194083557`*^9}, {3.551791808849163*^9, 
   3.551791816488505*^9}, {3.551791860447647*^9, 3.5517919306082087`*^9}, {
   3.5517920629367943`*^9, 3.551792084394969*^9}, {3.551801703306594*^9, 
   3.551801706659779*^9}, {3.551801743619636*^9, 3.5518017464771013`*^9}, {
   3.582661998196217*^9, 3.582662009579117*^9}, {3.5832664288316298`*^9, 
   3.5832664488574953`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"x", "+", "z"}], 
      RowBox[{"1", "+", "x", "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", 
      RowBox[{"x", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "y"}], 
      RowBox[{"x", "+", "y"}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{"x", "+", "z"}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"y", "+", "z"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", "x", "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.582662013801509*^9, 3.582662151285397*^9, 3.583262525169363*^9, 
   3.583262571801889*^9, 3.583265748638012*^9, 3.583265857500547*^9, 
   3.58326604779034*^9, {3.5832664463233347`*^9, 3.5832664495893927`*^9}, 
   3.583270847190157*^9, 3.583514923240181*^9, 3.588523271984087*^9, 
   3.5998344993496027`*^9, 3.599835248804083*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB5", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB4", "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Groebner", "-", 
        RowBox[{"like", " ", "thing"}]}], "..."}], "*)"}], 
     "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5", ",", 
       RowBox[{"x", "+", "z"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB5", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.551792091562798*^9, 3.5517921198722343`*^9}, {
   3.551796171909793*^9, 3.551796184035705*^9}, {3.55179627127603*^9, 
   3.551796310773707*^9}, {3.551796416682691*^9, 3.551796417742275*^9}, {
   3.5517964873306017`*^9, 3.551796619160077*^9}, {3.551796662777976*^9, 
   3.551796717110009*^9}, {3.551797125715598*^9, 3.551797197754601*^9}, {
   3.55179723211913*^9, 3.551797250978093*^9}, {3.551797321573228*^9, 
   3.551797372053463*^9}, {3.5517975283355713`*^9, 3.5517975290008383`*^9}, {
   3.551797955050006*^9, 3.551797974778277*^9}, {3.5518017104963713`*^9, 
   3.551801724843429*^9}, {3.5518017587231693`*^9, 3.551801761148428*^9}, {
   3.58266202131598*^9, 3.58266203240049*^9}, 3.583266460663892*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "z"}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "z"}], 
      RowBox[{"x", "+", "z"}], "0", 
      RowBox[{"x", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{"x", "+", "z"}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"x", "+", "y"}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", "z"}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"y", "+", "z"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"y", " ", "z"}], "+", 
       SuperscriptBox["z", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["x", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582662026791484*^9, 3.582662032986082*^9}, 
   3.5826621515279207`*^9, 3.5832625253295107`*^9, 3.5832625719634237`*^9, 
   3.583265748970194*^9, 3.583265857589755*^9, 3.583266047860407*^9, 
   3.58326646118318*^9, 3.58327084743882*^9, 3.583514923397681*^9, 
   3.588523272062192*^9, 3.599834501657701*^9, 3.5998352488837214`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB6", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB5", "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "7", ",", "z"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "PolynomialMod", "~", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB6", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.551797549878004*^9, 3.55179758919135*^9}, {
  3.55179799082858*^9, 3.551798011837141*^9}, {3.551798201134636*^9, 
  3.551798249613902*^9}, {3.551798345897558*^9, 3.551798381215382*^9}, {
  3.551798561945928*^9, 3.551798627123886*^9}, {3.551798764836439*^9, 
  3.5517987721142197`*^9}, {3.551801769229549*^9, 3.551801796114599*^9}, {
  3.5832664725826187`*^9, 3.583266503256167*^9}, {3.583266535837963*^9, 
  3.583266540309572*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "z"}], "0", 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "z"}], 
      RowBox[{"x", "+", "z"}], "0", 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{"1", "+", "x", "+", "y", "+", "z"}], "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"y", "+", "z"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"x", "+", "z"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "z"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5832664845727577`*^9, 3.583266504311749*^9}, 
   3.583266541099249*^9, 3.583270847823361*^9, 3.583514923742107*^9, 
   3.5885232721856527`*^9, 3.5998345040993233`*^9, 3.599835249015699*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaCubicB7", "=", 
   RowBox[{
    RowBox[{"sigmaCubicB6", "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "z"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "z"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "z"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "z"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "z"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", 
      RowBox[{"1", "/", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"1", "/", "z"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "8", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "7", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaCubicB7", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.55179887808489*^9, 3.551798909684149*^9}, {
   3.551798957702031*^9, 3.55179897697373*^9}, {3.5517990326180983`*^9, 
   3.551799036229258*^9}, {3.551799102137705*^9, 3.551799213682395*^9}, {
   3.551799262479426*^9, 3.5517993455970707`*^9}, 3.551799403685721*^9, {
   3.5517995292803698`*^9, 3.5517996727436943`*^9}, {3.551799707829453*^9, 
   3.551799748661051*^9}, {3.5517998159294033`*^9, 3.551800044741128*^9}, {
   3.551800286027752*^9, 3.551800446222454*^9}, {3.551800482942896*^9, 
   3.551800495869361*^9}, {3.551800580453727*^9, 3.551800581300371*^9}, {
   3.551800728744437*^9, 3.5518007435899963`*^9}, {3.551800787081945*^9, 
   3.551800892780098*^9}, {3.551800923899748*^9, 3.5518010360290833`*^9}, {
   3.5518010738589497`*^9, 3.551801305297867*^9}, {3.55180135217214*^9, 
   3.551801375022003*^9}, {3.5518018033825827`*^9, 3.551801811702305*^9}, {
   3.582662051560416*^9, 3.5826620588022957`*^9}, 3.583266510881795*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"x", "+", "y"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"x", "+", "z"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"x", "+", "y"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", "z"]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.551801235879759*^9, {3.5518012802558393`*^9, 3.551801306361989*^9}, 
   3.551801376318418*^9, 3.551801457532604*^9, 3.551801812470858*^9, 
   3.551801967998468*^9, 3.5520386143768873`*^9, 3.552062902938241*^9, 
   3.552834392330941*^9, 3.553003918080494*^9, 3.582660895101067*^9, 
   3.5826612908915997`*^9, 3.582662059386096*^9, 3.582662151954095*^9, 
   3.5832625257264643`*^9, 3.583262572379623*^9, 3.5832657507112913`*^9, 
   3.5832658582833767`*^9, 3.5832660485421343`*^9, {3.5832665157932043`*^9, 
   3.583266542146244*^9}, 3.583270847919853*^9, 3.583514923846672*^9, 
   3.5885232722391787`*^9, 3.5998345059537354`*^9, 3.599835249069166*^9}]
}, Open  ]],

Cell["The new model bifurcates into two copies of itself.", "Text",
 CellChangeTimes->{{3.5518018815905447`*^9, 3.55180191369975*^9}, {
   3.582662075270999*^9, 3.5826620829029284`*^9}, 3.582662122135845*^9, {
   3.58266265331563*^9, 3.582662696643525*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1233, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/jwhaah/split-cubic-code.ps"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 225, 3, 114, "Title"],
Cell[807, 27, 2979, 56, 474, "Text"],
Cell[3789, 85, 532, 11, 61, "Text"],
Cell[CellGroupData[{
Cell[4346, 100, 90, 1, 100, "Section"],
Cell[4439, 103, 944, 18, 132, "Text"],
Cell[CellGroupData[{
Cell[5408, 125, 155, 2, 54, "Subsection"],
Cell[5566, 129, 363, 7, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5966, 141, 102, 1, 54, "Subsection"],
Cell[6071, 144, 724, 17, 57, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6832, 166, 263, 3, 54, "Subsection"],
Cell[7098, 171, 4741, 107, 351, "Input"],
Cell[11842, 280, 1618, 37, 183, "Input"],
Cell[13463, 319, 1296, 35, 141, "Input"],
Cell[14762, 356, 2700, 101, 115, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[17499, 462, 461, 8, 104, "Subsection"],
Cell[17963, 472, 2808, 72, 1487, "Input"],
Cell[20774, 546, 428, 11, 168, "Input"],
Cell[21205, 559, 633, 20, 168, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[21875, 584, 711, 14, 225, "Subsection"],
Cell[22589, 600, 2469, 62, 1601, "Input"],
Cell[25061, 664, 1699, 42, 828, "Input"],
Cell[26763, 708, 1248, 33, 721, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[28048, 746, 302, 5, 43, "Subsection"],
Cell[28353, 753, 1262, 32, 400, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[29652, 790, 495, 9, 104, "Subsection"],
Cell[30150, 801, 1043, 25, 215, "Input"],
Cell[31196, 828, 726, 18, 215, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31959, 851, 201, 3, 43, "Subsection"],
Cell[CellGroupData[{
Cell[32185, 858, 660, 16, 87, "Input"],
Cell[32848, 876, 1295, 23, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34180, 904, 462, 10, 85, "Input"],
Cell[34645, 916, 1835, 40, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36517, 961, 401, 8, 72, "Input"],
Cell[36921, 971, 1485, 32, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38443, 1008, 404, 11, 125, "Input"],
Cell[38850, 1021, 478, 9, 87, "Output"],
Cell[39331, 1032, 482, 9, 87, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39862, 1047, 115, 1, 43, "Subsection"],
Cell[39980, 1050, 504, 10, 85, "Text"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40533, 1066, 198, 3, 62, "Section"],
Cell[40734, 1071, 696, 21, 108, "Input"],
Cell[CellGroupData[{
Cell[41455, 1096, 304, 5, 36, "Input"],
Cell[41762, 1103, 1362, 34, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43161, 1142, 165, 3, 36, "Input"],
Cell[43329, 1147, 428, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43794, 1162, 2109, 49, 183, "Input"],
Cell[45906, 1213, 2062, 48, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48005, 1266, 872, 17, 78, "Input"],
Cell[48880, 1285, 2022, 45, 122, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50951, 1336, 98, 1, 62, "Section"],
Cell[51052, 1339, 936, 31, 154, "Input"],
Cell[CellGroupData[{
Cell[52013, 1374, 160, 3, 36, "Input"],
Cell[52176, 1379, 628, 14, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52841, 1398, 2365, 60, 162, "Input"],
Cell[55209, 1460, 2249, 54, 308, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57495, 1519, 430, 10, 36, "Input"],
Cell[57928, 1531, 1623, 44, 176, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59600, 1581, 224, 3, 62, "Section"],
Cell[59827, 1586, 1426, 36, 146, "Input"],
Cell[CellGroupData[{
Cell[61278, 1626, 361, 6, 36, "Input"],
Cell[61642, 1634, 1118, 29, 102, "Output"]
}, Open  ]],
Cell[62775, 1666, 366, 14, 146, "Input"],
Cell[63144, 1682, 803, 19, 59, "Text"],
Cell[CellGroupData[{
Cell[63972, 1705, 1594, 45, 128, "Input"],
Cell[65569, 1752, 2654, 81, 342, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68260, 1838, 163, 3, 36, "Input"],
Cell[68426, 1843, 1251, 37, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69714, 1885, 2877, 74, 204, "Input"],
Cell[72594, 1961, 5521, 143, 624, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78152, 2109, 1805, 45, 120, "Input"],
Cell[79960, 2156, 4248, 120, 434, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84245, 2281, 1399, 35, 120, "Input"],
Cell[85647, 2318, 2945, 84, 342, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88629, 2407, 309, 7, 36, "Input"],
Cell[88941, 2416, 242, 4, 35, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[89232, 2426, 145, 2, 62, "Section"],
Cell[89380, 2430, 1171, 38, 108, "Input"],
Cell[CellGroupData[{
Cell[90576, 2472, 2446, 63, 273, "Input"],
Cell[93025, 2537, 2541, 61, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95603, 2603, 877, 16, 99, "Input"],
Cell[96483, 2621, 1704, 47, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98224, 2673, 3262, 87, 252, "Input"],
Cell[101489, 2762, 4233, 108, 438, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105759, 2875, 3824, 92, 225, "Input"],
Cell[109586, 2969, 3737, 91, 344, "Output"]
}, Open  ]],
Cell[113338, 3063, 674, 16, 111, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[114049, 3084, 254, 3, 62, "Section"],
Cell[114306, 3089, 1529, 49, 240, "Input"],
Cell[CellGroupData[{
Cell[115860, 3142, 204, 5, 36, "Input"],
Cell[116067, 3149, 751, 21, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116855, 3175, 4030, 104, 288, "Input"],
Cell[120888, 3281, 3803, 91, 420, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124728, 3377, 3960, 103, 246, "Input"],
Cell[128691, 3482, 5040, 136, 446, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133768, 3623, 3237, 84, 225, "Input"],
Cell[137008, 3709, 7414, 215, 558, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144459, 3929, 6684, 159, 393, "Input"],
Cell[151146, 4090, 5071, 156, 458, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156254, 4251, 1582, 35, 141, "Input"],
Cell[157839, 4288, 5661, 173, 460, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163537, 4466, 1902, 45, 162, "Input"],
Cell[165442, 4513, 4217, 131, 458, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169696, 4649, 5766, 141, 372, "Input"],
Cell[175465, 4792, 3360, 93, 450, "Output"]
}, Open  ]],
Cell[178840, 4888, 257, 3, 37, "Text"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

